On the Impact of Ground Sound

Rigid-body impact sound synthesis methods often omit the ground sound. In this paper we analyze an idealized ground-sound model based on an elastodynamic halfspace, and use it to identify scenarios wherein ground sound is perceptually relevant versus when it is masked by the impacting object's modal sound or transient acceleration noise. Our analytical model gives a smooth, closed-form expression for ground surface acceleration, which we can then use in the Rayleigh integral or in an "acoustic shader" for a finite-difference time-domain wave simulation. We find that when modal sound is inaudible, ground sound is audible in scenarios where a dense object impacts a soft ground and scenarios where the impact point has a low elevation angle to the listening point.

==> anc/AppendixAMathematicaVerification.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     10556,        315]
NotebookOptionsPosition[      9785,        289]
NotebookOutlinePosition[     10122,        304]
CellTagsIndexPosition[     10079,        301]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "t_", "]"}], " ", "=", " ", 
   FractionBox[
    RowBox[{"\[Epsilon]", "/", "\[Pi]"}], 
    RowBox[{
     SuperscriptBox["t", "2"], "+", 
     SuperscriptBox["\[Epsilon]", "2"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IntegrandV", "[", "s_", "]"}], " ", "=", " ", 
   FractionBox[
    RowBox[{"g", "[", 
     RowBox[{"t", " ", "-", " ", "s"}], "]"}], 
    SqrtBox[
     RowBox[{
      SuperscriptBox["s", "2"], "-", 
      SuperscriptBox["\[Alpha]", "2"]}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IntegrandW", "[", "s_", "]"}], " ", "=", " ", 
   FractionBox[
    RowBox[{"g", "[", 
     RowBox[{"t", " ", "-", " ", "s"}], "]"}], 
    SqrtBox[
     RowBox[{
      SuperscriptBox["\[Alpha]", "2"], "-", 
      SuperscriptBox["s", "2"]}]]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.763660134690172*^9, 3.763660232937726*^9}, {
  3.7636612794250507`*^9, 
  3.763661282076127*^9}},ExpressionUUID->"9d3ee9f0-82e1-44f5-9bda-\
38cc1ee49387"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z", "=", 
   SqrtBox[
    RowBox[{
     SuperscriptBox["\[Alpha]", "2"], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", "-", 
        RowBox[{"\[ImaginaryI]", " ", "t"}]}], ")"}], "2"]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Zconj", " ", "=", " ", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["\[Alpha]", "2"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Epsilon]", "+", 
         RowBox[{"\[ImaginaryI]", " ", "t"}]}], ")"}], "2"]}]]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"V", ":", " ", 
    RowBox[{"the", " ", "inside", " ", "of", " ", "Re", 
     RowBox[{"(", ")"}], " ", "and", " ", "its", " ", "conjugate"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vin", "[", "s_", "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"\[Pi]", " ", "Z"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Log", "[", 
        RowBox[{"\[Epsilon]", " ", "-", " ", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"t", "-", "s"}], ")"}]}]}], "]"}]}], " ", "+", " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"t", "+", 
           RowBox[{"\[ImaginaryI]", " ", "\[Epsilon]"}]}], ")"}], "s"}], " ", 
        "-", " ", 
        RowBox[{"\[ImaginaryI]", " ", "Z", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["s", "2"], "-", 
           SuperscriptBox["\[Alpha]", "2"]}]]}]}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vconj", "[", "s_", "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"\[Pi]", " ", "Zconj"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Log", "[", 
        RowBox[{"\[Epsilon]", " ", "+", " ", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"t", "-", "s"}], ")"}]}]}], "]"}]}], " ", "+", " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"t", "-", 
           RowBox[{"\[ImaginaryI]", " ", "\[Epsilon]"}]}], ")"}], "s"}], " ", 
        "+", " ", 
        RowBox[{"\[ImaginaryI]", " ", "Zconj", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["s", "2"], "-", 
           SuperscriptBox["\[Alpha]", "2"]}]]}]}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"V", "[", "s_", "]"}], "=", " ", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Vin", "[", "s", "]"}], " ", "+", " ", 
       RowBox[{"Vconj", "[", "s", "]"}]}], ")"}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"real", " ", "part"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "verify", " ", "that", " ", "V", " ", "is", " ", "the", " ", 
    "antiderivative", " ", "of", " ", "IntegrandV"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"V", "[", "s", "]"}], ",", "s"}], "]"}], " ", "-", " ", 
   RowBox[{"IntegrandV", "[", "s", "]"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7636602381636143`*^9, 3.763660493398513*^9}, {
   3.763660588689452*^9, 3.763660609573594*^9}, {3.763660983420126*^9, 
   3.763660986789942*^9}, {3.763661200963151*^9, 3.76366121143666*^9}, {
   3.763661292579425*^9, 3.763661295104838*^9}, {3.763661338870332*^9, 
   3.7636613427692823`*^9}, {3.763661395639614*^9, 3.763661401508926*^9}, {
   3.763661742366802*^9, 3.763661749587377*^9}, 3.763661873622134*^9, {
   3.7636619496066217`*^9, 3.76366197458502*^9}, {3.763662569538229*^9, 
   3.7636625885220013`*^9}, {3.76366262153293*^9, 3.7636626253763103`*^9}, {
   3.763662664747286*^9, 3.7636626667069674`*^9}, {3.7636629346062117`*^9, 
   3.76366299101437*^9}},ExpressionUUID->"c5b2624c-f86d-4695-a905-\
1b0229f82cdf"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.763660609882472*^9, 3.763660987225415*^9, 3.76366121237539*^9, 
   3.763661295547907*^9, 3.763661343242852*^9, 3.7636614030812902`*^9, 
   3.763661750736948*^9, {3.76366186781106*^9, 3.763661874294238*^9}, {
   3.7636619535128403`*^9, 3.763661974877996*^9}, {3.763662580993128*^9, 
   3.76366258939823*^9}, 3.763662637543111*^9, 3.763662668349824*^9, 
   3.7636630320471888`*^9},ExpressionUUID->"44a0e60b-a2f1-4d38-9055-\
ade85d2a481e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"W", ":", " ", 
    RowBox[{"the", " ", "inside", " ", "of", " ", "Im", 
     RowBox[{"(", ")"}], " ", "and", " ", "its", " ", "conjugate"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Win", "[", "s_", "]"}], "=", 
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], 
       RowBox[{"\[Pi]", " ", "Z"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          RowBox[{"\[Epsilon]", " ", "-", " ", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"t", "-", "s"}], ")"}]}]}], "]"}]}], " ", "+", " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          SuperscriptBox["\[Alpha]", "2"], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t", "+", 
             RowBox[{"\[ImaginaryI]", " ", "\[Epsilon]"}]}], ")"}], "s"}], 
          " ", "+", " ", 
          RowBox[{"Z", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], "-", 
             SuperscriptBox["s", "2"]}]]}]}], "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Wconj", "[", "s_", "]"}], "=", 
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], 
       RowBox[{"\[Pi]", " ", "Zconj"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          RowBox[{"\[Epsilon]", " ", "+", " ", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"t", "-", "s"}], ")"}]}]}], "]"}]}], " ", "+", " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          SuperscriptBox["\[Alpha]", "2"], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t", "-", 
             RowBox[{"\[ImaginaryI]", " ", "\[Epsilon]"}]}], ")"}], "s"}], 
          " ", "+", " ", 
          RowBox[{"Zconj", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], "-", 
             SuperscriptBox["s", "2"]}]]}]}], "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"W", "[", "s_", "]"}], "=", " ", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", "\[ImaginaryI]"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Win", "[", "s", "]"}], " ", "-", " ", 
        RowBox[{"Wconj", "[", "s", "]"}]}], ")"}]}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"imaginary", " ", "part"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "verify", " ", "that", " ", "W", " ", "is", " ", "the", " ", 
     "antiderivative", " ", "of", " ", "IntegrandW"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"W", "[", "s", "]"}], ",", "s"}], "]"}], " ", "-", " ", 
     RowBox[{"IntegrandW", "[", "s", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.763662684735518*^9, 3.763662781126329*^9}, {
  3.76366282373026*^9, 3.7636628697632093`*^9}, {3.763662930021474*^9, 
  3.763662998920081*^9}},ExpressionUUID->"e7b5bb1c-3775-4500-b189-\
03eef3f84407"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.763662755975965*^9, 3.763662781655733*^9}, 
   3.7636628268264313`*^9, {3.7636628669092007`*^9, 3.7636628701218348`*^9}, 
   3.763663034955508*^9},ExpressionUUID->"384e3bbd-4642-44eb-bc27-\
58892a13a9b3"]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{Automatic, 1195}, {55, Automatic}},
FrontEndVersion->"11.1 for Linux x86 (64-bit) (April 18, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1050, 32, 166, "Input", "ExpressionUUID" -> \
"9d3ee9f0-82e1-44f5-9bda-38cc1ee49387"],
Cell[CellGroupData[{
Cell[1633, 56, 4143, 117, 309, "Input", "ExpressionUUID" -> \
"c5b2624c-f86d-4695-a905-1b0229f82cdf"],
Cell[5779, 175, 489, 8, 32, "Output", "ExpressionUUID" -> \
"44a0e60b-a2f1-4d38-9055-ade85d2a481e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6305, 188, 3206, 92, 218, "Input", "ExpressionUUID" -> \
"e7b5bb1c-3775-4500-b189-03eef3f84407"],
Cell[9514, 282, 255, 4, 65, "Output", "ExpressionUUID" -> \
"384e3bbd-4642-44eb-bc27-58892a13a9b3"]
}, Open  ]]
}
]
*)


